Printing on particles: combining two-photon nanolithography and capillary assembly to fabricate multi-material microstructures

Additive manufacturing at the micro- and nanoscale has seen a recent upsurge to suit the increasing demand for more elaborate structures. However, the integration and precise placement of multiple distinct materials at small scales remain a challenge. To this end, we combine here the directed capillary assembly of colloidal particles and two-photon direct laser writing (DLW) to realize a new class of multi-material microstructures. We use DLW both to fabricate 3D micro-templates to guide the capillary assembly of soft- and hard colloids, and to link well-defined arrangements of polystyrene or silica particles produced with capillary assembly, a process we term "printing on particles". The printing process is based on automated particle recognition algorithms and enables the user to connect colloids into one- and two-dimensional tailored structures, including particle clusters and lattices of varying symmetry and composition, using commercial photo-resists (IP-L or IP-PDMS). Once printed and developed, the structures can be easily harvested and re-dispersed in water. The flexibility of our method allows the combination of a wide range of materials into complex structures, which we envisage will boost the realization of new systems for a broad range of fields, including microrobotics, micromanipulation and metamaterials.

==> Supplementary Information/printingOnParticles.py <==
# -*- coding: utf-8 -*-
"""
Created on Mon Oct  5 19:49:28 2020

@author: Steven van Kesteren
"""
import os
import sys
sys.path.insert(0, './Classes and Libs')
import numpy as np


#from Class_MyEventHandler import *
import scipy.interpolate
import matplotlib.pyplot as plt

import pandas as pd
from PIL import Image 

import pims 
import trackpy as tp 
import math
import cv2
import time

from watchdog.observers import Observer
from watchdog.events import PatternMatchingEventHandler
from copy import copy

# Deprecated
class particle:
    def __init__(self,posXY):
        self.posXY =posXY
    def givePosition(self):
        return self.posXY

# =============================================================================
# Line objects manages the generation of individual line segments
# =============================================================================
class line:
    
    
    def __init__(self, begin,end,shape = 'line',NSegments =10, radius = 15, height =5):
        #Initalization of line class parameters
        self.begin = begin #coordinates of the first particle
        self.end = end #coordinates of the last particle
        self.shape = shape #shape of the line (line,circle,curve or 3D )
        self.NSegments = NSegments #Number of line segments
        self.height = height # Height (3D shape only)
        self.radius =radius # Radius (circle shape only)
        
        self.generateLineSegments()
        
        
    def generateLineSegments(self):
        
        
        if self.shape == 'line':
            # generate simple line
            line = []
            xlist = np.linspace(self.begin[0], self.end[0], num=self.NSegments) 
            ylist = np.linspace(self.begin[1], self.end[1], num=self.NSegments)
            line = np.array([xlist,ylist,np.zeros(np.size(xlist))])
            self.line = np.transpose(line)
            
        if self.shape == 'circle':
            # generate circle from the begin point
            theta = np.linspace(0, 2*np.pi, self.NSegments)
            xlist = np.cos(theta)*self.radius+self.begin[0] 
            ylist = np.sin(theta)*self.radius+self.begin[1]
            line = np.array([xlist,ylist,np.zeros(np.size(xlist))])
            self.line =  np.transpose(line)
            
        if self.shape == 'curve':
            
            line = []
            lline = np.sqrt((abs(self.begin(0)-self.end(0))**2)+(abs(self.begin(1)-self.end(1))**2))
            xcurve = np.linspace(-1,1,self.NSegments) 
            ycurve = (xcurve**-2)-1
            
             
            
            lline = np.sqrt((abs(self.begin[0]-self.end[0])**2)+(abs(self.begin[1]-self.end[1])**2))
            
            ycurve = np.dot(ycurve,lline)
            
            xlist = np.linspace(self.begin[0], self.end[0], num=self.NSegments) 
            ylist = np.linspace(self.begin[1], self.end[1], num=self.NSegments)
            ylist = ylist-ycurve
            
            
            line = np.array([xlist,ylist,np.zeros(np.size(xlist))])
            
            
            self.line = np.transpose(line)
        if self.shape == '3D':
            if self.NSegments % 2:
                zlist = np.linspace(0,self.height, int(np.ceil(self.NSegments/2)))
                zlist = np.concatenate((zlist,np.flip(zlist[:-1])))
            else:
                zlist = np.linspace(0,self.height, int(np.ceil(self.NSegments/2)))
                zlist = np.concatenate((zlist,np.flip(zlist)))
                
            xlist = np.linspace(self.begin[0], self.end[0], num=self.NSegments) 
            ylist = np.linspace(self.begin[1], self.end[1], num=self.NSegments)

            line = np.array([xlist,ylist,zlist])
            self.line = np.transpose(line)
        
        # if self.shape == 'sinus':
            
        #       start_x=
        #       end_x=PL.iloc[b+1,1]
        #       start_y=PL.iloc[b,0]
        #       end_y=PL.iloc[b+1,0]
                    
        #       dist_x=(-start_x+end_x)
        #       dist_y=(-start_y+end_y)
        #       alpha=np.arctan(dist_y/dist_x)
        #       # aim.write(u'%f %f %f %f\n'%(start_x, start_y+h, print_height+z_hatching, h_power))
        #       # aim.write(u'%f %f %f %f\n'%(end_x, end_y+h, print_height+z_hatching, h_power))
        #       # aim.write(u'write\n')                                     
        #       r= math.sqrt((dist_x/(2*number_half_waves))**2 + (dist_y/(2*number_half_waves))**2)
        
    def drawline(self):
        plt.plot(self.line)
        
    def getline(self):
        return self.line
    

class lines:
    
    def __init__(self, listoflines):
        self.listoflines = listoflines
        self.end = listoflines[0].end
        self.shape = listoflines[0].shape
        self.NSegments = listoflines[0].NSegments
        self.radius =listoflines[0].radius
        
    def getlines(self):
        return self.listoflines

    # def changelines(self,shape):
    #     for line in listoflines():
    #         ltemp = 
        



# =============================================================================
# particleTracking handles the tracking of the particles as well as an simple Nearest Neighbour search and linking particles with 'line' objects
# =============================================================================
class particleTracking:
    
    
    def __init__(self,path,size=13):
        self.path = path
        self.openImage()
        # self.trackParticles()
        
    def openImage(self):
        imarray = np.array(Image.open(self.path))
        imarray=cv2.flip(imarray, flipCode=0)
        self.img= imarray 
        
    def imgID(self):
        
        return np.mean(self.img) 
        
        
    def showtracking(self,lines=[]):
        plt.figure(dpi=300)
        tp.annotate(self.particleLocations,self.img,color='k')
        plt.figure(dpi=300)
        plt.imshow(self.img,'gray')
        for l in lines:
            plt.plot(l.line[:,0],l.line[:,1])
        plt.show()
    
    def trackParticles(self,minMass = 5000,size=13,ecc = 1,invert = False):
        
        PL= tp.locate(self.img, size, invert = invert, minmass =  minMass , separation=size*3,)
        
        PL = PL[PL.ecc<ecc]
        PL =PL.reset_index(drop=True)
        self.particleLocations = PL    
    
    
    def draw_circle(self,event,x,y,flags,param):
        """        
        get pixel position of left mouse click
        """
        if event == cv2.EVENT_LBUTTONDOWN:
            cv2.circle(self.imgcv,(x,y),20,(0,255,0),2)
            self.ix.append(x)
            self.iy.append(y) 

    
    def mouseclick(self):  
        """
        click to the crosses to get the pixel positions corresponding to the intended galvo positions
        columnwise, start left top!!!
        """
        # self.load_image()
        self.ix=[]
        self.iy=[]
        self.imgcv = self.img
        
        cv2.namedWindow('image',cv2.WINDOW_NORMAL)
        cv2.setMouseCallback('image',self.draw_circle)
        while(1):
            cv2.imshow('image',self.imgcv)
            k = cv2.waitKey(20) & 0xFF
            if k == 13: # ESC keyboard button press in ASCII
                break
            elif k == ord('s'): # 's' button press to print current point list
               print(self.ix,self.iy)

        PL = pd.DataFrame()
         
        PL['y'] = self.iy
        PL['x'] = self.ix     
        
        cv2.destroyAllWindows()
        self.particleLocations = PL 
        
    
    
        
    def convertToParticles(self):
        partls = []
        for P in self.particleLocations.itertuples():
            tmp = particle([P[2],P[1]])
            partls.append(tmp)             
        return partls

    def particleNearNeigh(self,distance):
        tmp = np.zeros([4, np.size(self.particleLocations.iloc[:,1],0)])
        tmp[1:,:] = [self.particleLocations.x,self.particleLocations.y,self.particleLocations.index]
        self.particleLocations['persistentIndex'] = self.particleLocations.index
        self.particleLocations['NNnord'] =None
        self.particleLocations['NNsouth'] =None
        self.particleLocations['NNeast'] = None
        self.particleLocations['NNwest'] = None
        self.particleLocations['NNnordeast'] =None
        self.particleLocations['NNsoutheast'] =None
        self.particleLocations['NNnordwest'] = None
        self.particleLocations['NNsouthwest'] = None
        self.particleLocations['NNself'] = self.particleLocations.index
        
        
        for P in self.particleLocations.itertuples():
            tmp[0,:] = np.sqrt(np.square(P.x-tmp[1,:])+np.square(P.y-tmp[2,:])) 
            tmp = tmp[:,tmp[0,:].argsort()];           
            NN = tmp[:,tmp[0,:]<distance]
            
            angles = np.degrees(np.arctan2((NN[2,:]-NN[2,0]),(NN[1,:]-NN[1,0])))
            angles[0] = None
            
            NNsouth =NN[:,np.logical_and(angles<-80, angles>-100)]
            NNnord = NN[:,np.logical_and(angles>80, angles<100)]
            NNeast = NN[:,np.logical_and(angles>-10, angles<10)]
            NNwest = NN[:,np.logical_or(angles>170, angles<-170)]
            
            
            if np.size(NNnord,1)>0:
                self.particleLocations.loc[P.Index,'NNnord'] = NNnord[3,0]
            
            if np.size(NNsouth,1)>0:
                self.particleLocations.loc[P.Index,'NNsouth'] = NNsouth[3,0]
            
            if np.size(NNeast,1)>0:
               self.particleLocations.loc[P.Index,'NNeast'] = NNeast[3,0]
            
            if np.size(NNwest,1)>0:
                self.particleLocations.loc[P.Index,'NNwest'] = NNwest[3,0]
                
            NNsouthwest =NN[:,np.logical_and(angles<-105, angles>-165)]
            NNnordwest = NN[:,np.logical_and(angles>115, angles<155)]
            NNnordeast = NN[:,np.logical_and(angles>35, angles<55)]
            NNsoutheast = NN[:,np.logical_and(angles<-35, angles>-55)]
            
            
            if np.size(NNnordwest,1)>0:
                self.particleLocations.loc[P.Index,'NNnordwest'] = NNnordwest[3,0]
            
            if np.size(NNsouthwest,1)>0:
                self.particleLocations.loc[P.Index,'NNsouthwest'] = NNsouthwest[3,0]
            
            if np.size(NNnordeast,1)>0:
               self.particleLocations.loc[P.Index,'NNnordeast'] = NNnordeast[3,0]
            
            if np.size(NNsoutheast,1)>0:
                self.particleLocations.loc[P.Index,'NNsoutheast'] = NNsoutheast[3,0]
        
    def particleNearNeighHex(self,distance):
        tmp = np.zeros([4, np.size(self.particleLocations.iloc[:,1],0)])
        tmp[1:,:] = [self.particleLocations.x,self.particleLocations.y,self.particleLocations.index]
        self.particleLocations['persistentIndex'] = self.particleLocations.index
        self.particleLocations['NNA'] =None
        self.particleLocations['NNB'] =None
        self.particleLocations['NNC'] = None
        self.particleLocations['NND'] = None
        self.particleLocations['NNE'] =None
        self.particleLocations['NNF'] =None
       # self.particleLocations['NNnordwest'] = None
       # self.particleLocations['NNsouthwest'] = None
        self.particleLocations['NNself'] = self.particleLocations.index
        
        
        for P in self.particleLocations.itertuples():
            tmp[0,:] = np.sqrt(np.square(P.x-tmp[1,:])+np.square(P.y-tmp[2,:])) 
            tmp = tmp[:,tmp[0,:].argsort()];           
            NN = tmp[:,tmp[0,:]<distance]
            
            angles = np.degrees(np.arctan2((NN[2,:]-NN[2,0]),(NN[1,:]-NN[1,0])))
            angles[0] = None
            
          #  NNA =NN[:,np.logical_and(angles<60, angles>20)]
          #  NNB = NN[:,np.logical_and(angles>70, angles<95)]
          #  NNC = NN[:,np.logical_and(angles>110, angles<180)]
          #  NND = NN[:,np.logical_and(angles>-175, angles<-110)]
            NNA = NN[:,np.logical_and(angles>-5, angles<10)]
            NNB = NN[:,np.logical_and(angles>50, angles<70)]
            NNC = NN[:,np.logical_and(angles>100, angles<130)]
            NND = NN[:,np.logical_or(angles>160, angles<-180)]
            
            
            if np.size(NNA,1)>0:
                self.particleLocations.loc[P.Index,'NNA'] = NNA[3,0]
            
            if np.size(NNB,1)>0:
                self.particleLocations.loc[P.Index,'NNB'] = NNB[3,0]
            
            if np.size(NNC,1)>0:
               self.particleLocations.loc[P.Index,'NNC'] = NNC[3,0]
            
            if np.size(NND,1)>0:
                self.particleLocations.loc[P.Index,'NND'] = NND[3,0]
                
         #  if np.size(NNE,1)>0:
         #      self.particleLocations.loc[P.Index,'NNE'] = NNE[3,0]
                
         #  if np.size(NNF,1)>0:
          #      self.particleLocations.loc[P.Index,'NNF'] = NNF[3,0]
                
          #  NNE =NN[:,np.logical_and(angles<-80, angles>-100)]
           # NNF = NN[:,np.logical_and(angles>-35, angles<0)]
            NNE = NN[:,np.logical_and(angles>-180, angles<-110)]
            NNF = NN[:,np.logical_and(angles<-30, angles>-90)]
            
          
            
            if np.size(NNE,1)>0:
                self.particleLocations.loc[P.Index,'NNE'] = NNE[3,0]
            
            if np.size(NNF,1)>0:
               self.particleLocations.loc[P.Index,'NNF'] = NNF[3,0]
            
         #   if np.size(NNnordeast,1)>0:
         #      self.particleLocations.loc[P.Index,'NNnordeast'] = NNnordeast[3,0]
            
          #  if np.size(NNsoutheast,1)>0:
          #      self.particleLocations.loc[P.Index,'NNsoutheast'] = NNsoutheast[3,0]
    
    
    def drawlinks(self, order = ['NNself', 'NNeast'], skip = True, remove = [], margin = 0,shape = 'line', Nseg = 5):
        
        nPart = np.size(self.particleLocations.iloc[:,1],0)
        i=0
        ind= 0 
        tmpParticleList = self.particleLocations
        orderUnique = list(set(order))
        lslines = []
        while i < nPart:
            if  any(tmpParticleList['persistentIndex'] ==i):
                    ind = tmpParticleList[tmpParticleList['persistentIndex']==i].index.values[0]
                    partpos = tmpParticleList.loc[ind,orderUnique].values
                    if len(remove) == 0:
                        removels = partpos
                    else:
                        removels = tmpParticleList.loc[ind,remove].values
                    if all(np.isin(partpos,tmpParticleList['persistentIndex'])):
                        
                        
                        direction = order[0]
                        begini = int(tmpParticleList[direction][ind])
                        begini= tmpParticleList[tmpParticleList['persistentIndex']==begini].index.values[0]  
                        for direction in order[1:]:
                            endi = int(tmpParticleList[direction][ind])
                            
                            endi= tmpParticleList[tmpParticleList['persistentIndex']==endi].index.values[0]       
                            begin = [tmpParticleList.x[begini],tmpParticleList.y[begini]]
                            end = [tmpParticleList.x[endi],tmpParticleList.y[endi]]
                            angle = [begin[0]-end[0],begin[1]-end[1]]
                            angle = angle/np.sum(np.abs(angle))
                            addmargin = (margin)*angle
                            
                            begini = endi
                            lslines.append(line(begin+addmargin,end-addmargin,shape,Nseg))
                            
                        if skip:
                            tmpParticleList = tmpParticleList.drop(tmpParticleList[np.isin(tmpParticleList['persistentIndex'],removels)].index.values)
                            tmpParticleList = tmpParticleList.reset_index(drop=True)
                            for pos in removels:
                                bl =    tmpParticleList.loc[:,:].values == pos
                                tmpParticleList[bl] = np.nan
                        
                        
            i=i+1
        return lslines
    
        
    def drawlinks_circles(self,radius = 10,Nsegments= 20):
        lslines = []
        for P in self.particleLocations.itertuples():
            begin = [P[2],P[1]]
            end = [P[2],P[1]]
            lslines.append(line(begin,end,'circle',Nsegments))
        return lslines
    
    def drawlinks_linefromfeature(self, length = 3, Nsegments= 5, angle = 90, shape = 'line'):
        length = length*7.02 
        lslines = []
        for P in self.particleLocations.itertuples():
            begin = [P[2],P[1]]           
            theta = np.radians(angle)
           
            end = [begin[0]+np.cos(theta)*length, begin[1]+np.sin(theta)*length]
            lslines.append(line(begin,end,shape,Nsegments))
        return lslines
    
    def drawlinks_linesfromfeature(self,N = 2, length = [3,3], Nsegments= 5, angle = [45,-45]):
        length = np.dot(length,7.02)
        lslines = []
        
        for n in range(0,N):
            
            for P in self.particleLocations.itertuples():
                begin = [P[2],P[1]]           
                theta = np.radians(angle[n])
               
                end = [begin[0]+np.cos(theta)*length[n], begin[1]+np.sin(theta)*length[n]]
                lslines.append(line(begin,end,'curve',Nsegments))
        return lslines
        
    
    
    def generateLattice(self,x= 10,y= 10,xlen= 10,ylen= 10,shape = 'square'):
        N = xlen*ylen
        llist = np.zeros([N,2])
        xx,yy = np.meshgrid(range(xlen),range(ylen))
        if shape == 'square':
            llist[:,0] = xx.flatten()*x
            llist[:,1] = yy.flatten()*y
        if shape == 'hex':
            xx = xx.flatten().astype(float)
            yy = yy.flatten().astype(float)
            xx[np.mod(yy,2)==1] =xx[np.mod(yy,2)==1]+0.5
            llist[:,0] = xx*x
            llist[:,1] = yy*y
        return llist


    def fittingSqLattice(self,xlen = 10,ylen= 10,error = 10,shape = 'line', Nseg = 5):
        
        nPart = np.size(self.particleLocations.iloc[:,1],0)
        i=0
        ind= 0 
        tmpParticleList = self.particleLocations
        xlist =[]
        ylist = []
        xpart = []
        ypart = []
        xloc = [0,0]
        yloc = [0,0]
        
        #Find the relevant nearest neighbour spacings
        while i < nPart:
            ind = tmpParticleList[tmpParticleList['persistentIndex']==i].index.values[0]
            base = tmpParticleList[tmpParticleList['persistentIndex']==ind]
            indx = [tmpParticleList['NNeast'][i],tmpParticleList['NNwest'][i]]
            indy = [tmpParticleList['NNsouth'][i],tmpParticleList['NNnord'][i]]
            
            if indx[0] is not None:
                xloc[0] = tmpParticleList[tmpParticleList['persistentIndex']==int(indx[0])]
                tmp = ((float(base['x'])-float(xloc[0]['x']))**2+(float(base['y'])-float(xloc[0]['y']))**2)**0.5
                xlist.append(tmp)
                
            if indx[1] is not None:
                xloc[1] = tmpParticleList[tmpParticleList['persistentIndex']==int(indx[1])]
                tmp = ((float(base['x'])-float(xloc[1]['x']))**2+(float(base['y'])-float(xloc[1]['y']))**2)**0.5
                xlist.append(tmp)
                
                
            if indy[0] is not None:
                yloc[0] = tmpParticleList[tmpParticleList['persistentIndex']==int(indy[0])]
                tmp = ((float(base['x'])-float(yloc[0]['x']))**2+(float(base['y'])-float(yloc[0]['y']))**2)**0.5
                ylist.append(tmp)
                
            if indy[1] is not None:
                yloc[1] = tmpParticleList[tmpParticleList['persistentIndex']==int(indy[1])]
                tmp = ((float(base['x'])-float(yloc[1]['x']))**2+(float(base['y'])-float(yloc[1]['y']))**2)**0.5
                ylist.append(tmp)
            xpart.append(float(base['x']))
            ypart.append(float(base['y']))
            i=i+1
            
        #Calculate the median spacing and generate a lattice based on this    
        x = np.median(xlist)
        y = np.median(ylist)
        
        
        llist = self.generateLattice(x=x,y=y,xlen= xlen,ylen= ylen,shape = 'square')
        
        #generate a particle position list
        plist = np.array([xpart,ypart])
        plist = plist.T
        
        #offset the lattice
        llist[:,0] = llist[:,0]+np.min(plist[:,0],0)
        llist[:,1] = llist[:,1]+np.min(plist[:,1],0)
        
      
        #find the closest match of the particles compared to the ideal lattice
        for i, l in enumerate(llist):
            dlist = plist-l
            d = (dlist[:,0]**2+dlist[:,1]**2)**0.5
            if  min(d) <= error:
                idx = np.argmin(d)
                llist[i,:] = plist[idx,:]
                
        lslines = []
        begin = llist[0,:]
        llist = np.reshape(llist,[ylen,xlen,2])
        
        for xx in range(ylen-1):
            
            
            for yy in range(xlen-1):
                
                begin = llist[xx,yy,:]
                end = llist[xx+1,yy,:]
                lslines.append(line(begin,end,shape,Nseg))
                
                begin = llist[xx,yy,:]
                end = llist[xx,yy+1,:]
                lslines.append(line(begin,end,shape,Nseg))
                
            
        return lslines
    
    def rotateLattice(self,llist, angle):
        
        for i, l in enumerate(llist):
            
            x2 = np.cos(angle)*llist[i,0]-np.sin(angle)*llist[i,1]
            y2 = np.sin(angle)*llist[i,0]+np.cos(angle)*llist[i,1]
            llist[i,:] = [x2,y2]
        
        return llist
    
    def fittingHexLattice(self,xlen = 10,ylen= 10,error = 10,shape = 'line', Nseg = 5, skip = False, offsetAngle = 1, offsetP= 0):
        
        nPart = np.size(self.particleLocations.iloc[:,1],0)
        i=0
        ind= 0 
        tmpParticleList = self.particleLocations
        xlist =[]
        ylist = []
        xpart = []
        ypart = []
        xloc = [0,0]
        yloc = [0,0]
        angle = []
        #Find the relevant nearest neighbour spacings and make a particle position list
        while i < nPart:
            ind = tmpParticleList[tmpParticleList['persistentIndex']==i].index.values[0]
            base = tmpParticleList[tmpParticleList['persistentIndex']==ind]
            indx = [tmpParticleList['NNA'][i],tmpParticleList['NND'][i]]
            indy = [tmpParticleList['NNC'][i],tmpParticleList['NNE'][i]]
            
            if indx[0] is not None:
                xloc[0] = tmpParticleList[tmpParticleList['persistentIndex']==int(indx[0])]
                tmp = ((float(base['x'])-float(xloc[0]['x']))**2+(float(base['y'])-float(xloc[0]['y']))**2)**0.5
                xlist.append(tmp)
                
            if indx[1] is not None:
                xloc[1] = tmpParticleList[tmpParticleList['persistentIndex']==int(indx[1])]
                tmp = ((float(base['x'])-float(xloc[1]['x']))**2+(float(base['y'])-float(xloc[1]['y']))**2)**0.5
                tmpA = np.arctan2((float(base['y'])-float(xloc[1]['y'])),(float(base['x'])-float(xloc[1]['x'])))
                xlist.append(tmp)
                
                
            if indy[0] is not None and indy[1] is not None:
                yloc[0] = tmpParticleList[tmpParticleList['persistentIndex']==int(indy[0])]
                yloc[1] = tmpParticleList[tmpParticleList['persistentIndex']==int(indy[1])]
                tmp = ((float(yloc[0]['x'])-float(yloc[1]['x']))**2+(float(yloc[0]['y'])-float(yloc[1]['y']))**2)**0.5
                
                ylist.append(tmp)
                angle.append(tmpA)
                
            
            xpart.append(float(base['x']))
            ypart.append(float(base['y']))
            i=i+1
            
        #calculate the median spacing in x and y
        x = np.median(xlist)
        y = np.median(ylist)*0.5
        a = np.median(angle)*offsetAngle
        # generate and ideal lattice with correct spacing 
        
        llist = self.generateLattice(x=x,y=y,xlen= xlen,ylen= ylen,shape = 'hex')
        llist = self.rotateLattice(llist,a)
        
        #generate a particle position list
        plist = np.array([xpart,ypart])
        plist = plist.T
        
        #offset the lattice
        minx = np.argsort(plist[:,0]+plist[:,1])
        minx = minx[offsetP]
        
        llist[:,0] = llist[:,0]+plist[minx,0]
        llist[:,1] = llist[:,1]+plist[minx,1]
        
        
        
        #find the closest match of the particles compared to the ideal lattice
        for i, l in enumerate(llist):
            dlist = plist-l
            d = (dlist[:,0]**2+dlist[:,1]**2)**0.5
            if  min(d) <= error:
                idx = np.argmin(d)
                llist[i,:] = plist[idx,:]
            else:
                if skip == True:
                    llist[i,:] = [np.nan,np.nan]
                    # print('particle removed')
                    
                
        #draw the lines       
        lslines = []
        begin = llist[0,:]
        llist = np.reshape(llist,[ylen,xlen,2])
        
        for xx in range(ylen-1):
            
            
            for yy in range(xlen-1):
                

                if np.mod(yy,3)==0:
                    begin = llist[xx,yy,:]
                    end = llist[xx+1,yy,:]
                    if any(~np.isnan(begin)) and any(~np.isnan(end)):
                        lslines.append(line(begin,end,shape,Nseg))
                        
                        
                if np.mod(xx,2)==0 and np.mod(yy,3)==2:
                    begin = llist[xx,yy,:]
                    end = llist[xx,yy+1,:]
                    if any(~np.isnan(begin)) and any(~np.isnan(end)):
                        lslines.append(line(begin,end,shape,Nseg))
                    
                if np.mod(xx,2)==1 and np.mod(yy,3)==0:
                    begin = llist[xx,yy,:]
                    end = llist[xx,yy+1,:]
                    if any(~np.isnan(begin)) and any(~np.isnan(end)):
                        lslines.append(line(begin,end,shape,Nseg))
                    
                    
                if np.mod(xx,2)==1 and np.mod(yy,3)==1:
                    begin = llist[xx+1,yy+1,:]
                    end = llist[xx,yy,:]
                    if any(~np.isnan(begin)) and any(~np.isnan(end)):
                        lslines.append(line(begin,end,shape,Nseg))
                                       
                    begin = llist[xx-1,yy+1,:]
                    end = llist[xx,yy,:]
                    if any(~np.isnan(begin)) and any(~np.isnan(end)):
                        lslines.append(line(begin,end,shape,Nseg))
                    
                    
                    
                
                
        return lslines
    
    
# =============================================================================
# printGWL handles the creating of GWL files from the line objects for printing. 
# It also handles conversion of pixels to um and the hatching and slicing of the single lines into multiple lines
# =============================================================================
    
class printGWL:
    
    def __init__(self, path,corrections = [0,0]):
        self.path = path
        self.path_s = path+'\input.txt'
        self.path_e = path+'\output.gwl'
        self.code = ''
        self.corrections= corrections
    
    def writeheader(self,scanspeed = 40000,ZOffset=0, interface = 0,Zdrive = 0):
        
        self.code += (u'InvertZAxis 0\nGalvoScanMode\nContinuousMode\nPiezoSettlingTime 10\nGalvoAcceleration 10\nStageVelocity 200\nXOffset 0\nYOffset 0\nZOffset '+'%f'%(ZOffset) + '\nPowerScaling 1.0\nScanSpeed '+'%i'%(scanspeed) +'\nLaserPower 60\n'+'\nFindInterfaceAt '+'%f'%(interface) + '\n'+'\nAddZDrivePosition '+'%f'%(Zdrive) + '\n')        
  
    
    
    def pixeltoum(self, linetemp, mag = '63x'):
        if mag == '63x':
            # x_NS_shift=107.15
            x_NS_shift=105.7+self.corrections[0]
            # y_NS_shift=71.65
            y_NS_shift=72.1+self.corrections[1]
            conversion_pixel_um_x=-0.1430
            conversion_pixel_um_y=-0.14325
        
        linetemp[:,1] =linetemp[:,1]*conversion_pixel_um_y
        linetemp[:,0] =linetemp[:,0]*conversion_pixel_um_x
        linetemp = linetemp+[x_NS_shift,y_NS_shift,0] 
        
        return linetemp
    
    def line2str(self,linetemp,h_power=50, mag = '63x', hatching=np.linspace(-0.5, 0.5, num=5), slicing=np.linspace(0, 0, num=4)):
        
        linetemp = self.pixeltoum(linetemp,mag = mag)
        
        ls = ''
        direction =0
        
        angle = linetemp[0:-1,0]-linetemp[0:-1,-1]
        angle = angle/np.sum(np.abs(angle))
        for z in slicing:
            for h in hatching:
                i = 0
                for xyz in linetemp:
                    hx = h*angle[1]
                    hy = h*angle[0]
                    ls+=(u'%f %f %f %f\n'%(xyz[0]+hx, xyz[1]+hy, z, h_power)) 
                    
                    # print(u'%f %f %f %f\n'%(xyz[0], xyz[1], xyz[2], 50))
                    i+=1
                ls+=u'write\n'    
        self.code += ls
        
        
    def line2str_twotone(self,l,h_power_1=50, h_power_2 = 100, mag = '63x', hatching=np.linspace(-0.5, 0.5, num=5), slicing=np.linspace(0, 0, num=4)):
        
        linetemp = copy(l.getline())
        linetemp = self.pixeltoum(linetemp,mag = mag)
        
        
        ls = ''
        direction =0
        ab = linetemp[1:,:]-linetemp[0:-1,:]
        direction = np.arctan2(ab[:,1],ab[:,0])
        direction = np.append(direction[0],direction)
        for z in slicing:
            for h in hatching:
                i = 0
                for xyz in linetemp:
                    hx = h*np.sin(direction[i])
                    hy = h*np.cos(direction[i])
                    
                    if h > 0:
                        ls+=(u'%f %f %f %f\n'%(xyz[0]+hx, xyz[1]+hy, z, h_power_1)) 
                    else:
                        ls+=(u'%f %f %f %f\n'%(xyz[0]+hx, xyz[1]+hy, z, h_power_2))
                    # print(u'%f %f %f %f\n'%(xyz[0], xyz[1], xyz[2], 50))
                    i+=1
                ls+=u'write\n'    
        self.code += ls
        
    def lines2str(self, lines,h_power=50, mag = '63x', hatching=np.linspace(-0.5, 0.5, num=5), slicing=np.linspace(0, 0, num=4)):

        for z in slicing:
       
            ls = ''
            
            for l in lines:
                direction =0
                linetemp = copy(l.getline())
                linetemp= self.pixeltoum(linetemp,mag = mag)
                
                angle = linetemp[0,0:-1]-linetemp[-1,0:-1]
                angle = angle/np.sum(np.abs(angle))
                if any(np.isnan(angle)):
                    angle = [0,0]
                for h in hatching:
                    i = 0
                    for xyz in linetemp:
                        hx = h*angle[1]
                        hy = h*angle[0]
                        ls+=(u'%f %f %f %f\n'%(xyz[0]+hx, xyz[1]+hy, z, h_power)) 
                        
                        # print(u'%f %f %f %f\n'%(xyz[0], xyz[1], xyz[2], 50))
                        i+=1
                    ls+=u'write\n'    
            self.code += ls
            
    def lines2str_3D_fast(self,lines, hatching = 1,h_power=50, mag = '63x', hatch2 = np.linspace(0, 0, num=1)):
        
        h = hatching/2.0
        ls = ''
        l = copy(lines[0].getline())
        slices = l[:,2]
        
        for ii in range(len(slices)):
            
            for l in lines:
                i = 0
                linetemp = copy(l.getline())
                linetemp= self.pixeltoum(linetemp,mag = mag)
                ab = linetemp[0,:]-linetemp[1,:]
                l1=(ab[1]**2 +ab[0]**2)**0.5
                ab = ab/l1
                direction = np.arctan2(ab[1],ab[0])
                
                linetemp = linetemp[ii,:]
                hx = h*np.cos(direction)
                hy = h*np.sin(direction)
                for h2 in hatch2:
                    hx2 = h2*np.sin(direction)
                    hy2 = h2*np.cos(direction)
                    ls+=(u'%f %f %f %f\n'%(linetemp[0]-hx+hx2, linetemp[1]-hy+hy2, slices[ii], h_power)) 
                    ls+=(u'%f %f %f %f\n'%(linetemp[0]+hx+hx2, linetemp[1]+hy+hy2, slices[ii], h_power))
                    # print(u'%f %f %f %f\n'%(xyz[0], xyz[1], xyz[2], 50))
                    ls+=u'write\n'  
                i+=1
        self.code += ls
        
    def writetxt(self):
        
        aim=open(self.path_s, 'w')
        
        aim.write(self.code)
        aim.close()
        
        
    def createGWL(self):
        self.writetxt()
        if os.path.exists(self.path_e):
            os.remove(self.path_e)
        os.rename(self.path_s, self.path_e)
        
# =============================================================================
# Automated printing handles the creating of GWL files for moving the stage and taking pictures
# as well as handling the "communication" with the Nanoscribe in ServerMode by watching the creation of log files
# =============================================================================

class automatedPrinting:
    
    def __init__(self, path):
        self.path = path
        self.path_s = path+'\input.txt'
    
    def moveStageX(self,movement= 100):
        code = (u'MoveStageX '+'%f'%(movement) + '\n')        
        self.createGWL(code,'movestage')
    
    def moveStageY(self,movement= 100):
        code = (u'MoveStageY '+'%f'%(movement) + '\n')        
        self.createGWL(code,'movestage')
        
    def centerStage(self):
        code = (u'CenterStage \n')        
        self.createGWL(code,'centerStage')
        
    def captureImage(self,zoffset = 2):
        code = (u'FindInterfaceAt 0\n AddZDrivePosition '+'%f'%(zoffset) + '\n Wait 1 \n CapturePhoto "img_1_0.tif"')  
        self.createGWL(code,'capture')
    
    def createGWL(self,code,name):
        self.path_e = self.path +'\\' + name +'.gwl'
        
        aim=open(self.path_s, 'w')
        aim.write(code)
        aim.close()
        
        if os.path.exists(self.path_e):
            os.remove(self.path_e)
        os.rename(self.path_s, self.path_e)
        
    def waitForNS(self, pattern):
        
        my_event_handler = PatternMatchingEventHandler([pattern], "", True, True)
        my_event_handler.on_created = self.on_created
        
        my_observer = Observer()
        my_observer.schedule(my_event_handler, self.path, recursive=True)
        
        
        my_observer.start()
        self.test = True
        while self.test:
            time.sleep(3)

                
        
    def on_created(self,event):
            self.test = False
            
            
# =============================================================================
# End of the classes and functions: Real handling of starts the code here
# =============================================================================
# %%

# test = False
# begin= [1500,-400]
# end = [-100,-1200]
# stepx = 180
# stepy = 130

# Nx = np.floor(abs(begin[0]-end[0])/stepx)
# Ny = np.floor(abs(begin[1]-end[1])/stepy)

# AP =  automatedPrinting(r"D:\Steven\Python\PrintingOnParticles\exchange")

# if test == False:
#     AP.centerStage()
#     AP.moveStageX(begin[0])
#     AP.waitForNS('*movestage*')
#     AP.moveStageY(begin[1])
#     AP.waitForNS('*movestage*')
# even = -1
# ID = 100


# for i in range(0,int(Ny)):
#     for ii in range(0,int(Nx)):

#         AP.captureImage(zoffset = 2)
#         AP.waitForNS('*capture*')
#         time.sleep(3)
            
#         path = r"D:\Steven\Python\PrintingOnParticles\exchange\img_1_0.tif"
#         PT = particleTracking(path)
#         if ID == PT.imgID():
#             time.sleep(3)
#             path = r"D:\Steven\Python\PrintingOnParticles\exchange\img_1_0.tif"
#             PT = particleTracking(path)
#             if ID == PT.imgID():
#                 AP.captureImage(zoffset = 3)
#                 AP.waitForNS('*capture*')
#                 time.sleep(3)
#                 path = r"D:\Steven\Python\PrintingOnParticles\exchange\img_1_0.tif"
#                 PT = particleTracking(path)
#         ID = PT.imgID().copy()
        
        
#         PT.trackParticles(minMass = 15000, size =11,ecc = 1)
#         PT.particleNearNeigh(90)
#         lslines = PT.drawlinks(order = ['NNeast','NNself','NNnordeast','NNeast'], skip = True, margin = 3)
#         if test:
#             PT.showtracking(lines= lslines)
#         print1 = printGWL(r'D:\Steven\Python\PrintingOnParticles\exchange', corrections = [0.5,0])
#         print1.writeheader(scanspeed = 40000, ZOffset = 1, interface =0)
#         print1.lines2str(lslines,h_power = 80, hatching=np.linspace(-0.1, 0.1, num= 3), slicing=np.linspace(-0.2, 0.2, num=2))   
#         print1.createGWL()
        
#         if test:
#             break
#         AP.waitForNS('*output*')
#         AP.moveStageX(stepx*even)
#         AP.waitForNS('*movestage*')
#     if test:
#             break
#     AP.moveStageY(stepy*-1)
#     even= even*-1
#     AP.waitForNS('*movestage*')
    





#%%


##particleTracking object need input: image file:
PT = particleTracking(r"C:\Users\steve\OneDrive\Desktop\nanoscribe_grids\Image_for_calibration\hex2.tif")
##Track particles but has some tuning parameters: minMass, size, ecc
PT.trackParticles(minMass = 20000,size=11,ecc = 0.5)
PT.particleNearNeighHex(distance = 70)


##drawlinksfromfeature draws a line from particle coordinate of a defined length and angle.  
# lslines =  PT.drawlinks(order = ['NNC','NNE'], skip = True,shape = '3D',Nseg = 15)
# lslines =  PT.drawlinks_linefromfeature(length = 3, Nsegments= 15, angle = 90, shape = '3D')
# PT.showtracking(lines= lslines)

L =PT.generateLattice(10,10,10,10)

lslines= PT.fittingHexLattice(25, 15, 30,skip = True,offsetAngle = 1,offsetP = 7)

PT.showtracking(lines = lslines)
# l
##printGWL object handles creating the GWL file. Needs input to a folder which it will write an output.gwl to. 
# print1 = printGWL(r'D:\Steven\Python\PrintingOnParticles\gwl',corrections=[0.5,0.3])
print1 = printGWL(r'C:\Users\steve\OneDrive\Desktop\nanoscribe_grids\Image_for_calibration')


##writeheader 

print1.writeheader(scanspeed =10000, ZOffset = 0)
print1.lines2str(lslines,h_power = 80,hatching = np.linspace(-0.1,0.1,3) )   

print1.writetxt()
print1.createGWL()


    
